A Video-Based Method for Objectively Rating Ataxia

For many movement disorders, such as Parkinson's disease and ataxia, disease progression is visually assessed by a clinician using a numerical disease rating scale. These tests are subjective, time-consuming, and must be administered by a professional. This can be problematic where specialists are not available, or when a patient is not consistently evaluated by the same clinician. We present an automated method for quantifying the severity of motion impairment in patients with ataxia, using only video recordings. We consider videos of the finger-to-nose test, a common movement task used as part of the assessment of ataxia progression during the course of routine clinical checkups. Our method uses neural network-based pose estimation and optical flow techniques to track the motion of the patient's hand in a video recording. We extract features that describe qualities of the motion such as speed and variation in performance. Using labels provided by an expert clinician, we train a supervised learning model that predicts severity according to the Brief Ataxia Rating Scale (BARS). The performance of our system is comparable to that of a group of ataxia specialists in terms of mean error and correlation, and our system's predictions were consistently within the range of inter-rater variability. This work demonstrates the feasibility of using computer vision and machine learning to produce consistent and clinically useful measures of motor impairment.

==> visualization_script/bar_doc_v_machine_corr.m <==
machine_corr = 0.868;
machine_x = 4;
doc_x = [1:3 5:7];
doc_corr = [0.9230    0.9060    0.8830    0.8620    0.8400    0.8180];
avg_x = 8;
avg_corr = 0.872;
% avg_err_spread = 0.399;
xrange = [0 8];

figure;
hold on;
bar(doc_x, doc_corr, 'FaceColor', [0.3 0.7 0.9]);
bar(machine_x, machine_corr, 'FaceColor', [1 0.87 0.2]);
% bar(avg_x, avg_err, 'FaceColor', [0.95 0.2 0.1]);
plot(xrange, [avg_corr avg_corr], '--', 'Color', [0.95 0.2 0.1], 'LineWidth', 3);
legend({'Specialists', 'Our Algorithm', 'Specialists'' Average'}, 'Location', 'NE')

title('Correlation with Gold Standard')
ylabel('(Higher is better)');
set(gca, 'XTick', 1:8);
set(gca, 'XTickLabel', {'1', ...
    '2', ...
    '3', ...
    'Ours', ...
    '4', ...
    '5', ...
    '6' ...
    });
set(gca, 'ylim', [0.7 1]);
set(gca, 'xlim', xrange);
set(gca, 'FontSize', 24);
box on

==> visualization_script/bar_doc_v_machine_err.m <==
% red: [0.95 0.2 0.1]
% yellow: [1 0.87 0.2]
% green: [0.4 0.8 0.4]
% blue: [0.3 0.7 0.9]
machine_err = 0.344;
machine_err_spread = 0.369/sqrt(32);
machine_x = 2;
doc_x = [1 3:7];
doc_err = [0.3280    0.3590    0.3590    0.3750    0.3750    0.4690];
doc_err_spread = [0.3010    0.4060    0.4440    0.3360    0.4400    0.4570]/sqrt(32);
% avg_x = 8;
avg_err = 0.378;
% avg_err_spread = 0.399/sqrt(32);
xrange = [0 8];

figure;
hold on;
bar(doc_x, doc_err, 'FaceColor', [0.3 0.7 0.9]);
bar(machine_x, machine_err, 'FaceColor', [1 0.87 0.2]);
% bar(avg_x, avg_err, 'FaceColor', [0.95 0.2 0.1]);
plot(xrange, [avg_err avg_err], '--', 'Color', [0.95 0.2 0.1], 'LineWidth', 3);
legend({'Specialists', 'Our Algorithm', 'Specialists'' Average'}, 'Location', 'NW')

errorbar(doc_x, doc_err, doc_err_spread, '.', 'Color', 'k', 'LineWidth', 2);
errorbar(machine_x, machine_err, machine_err_spread, '.', 'Color', 'k', 'LineWidth', 2);
% errorbar(avg_x, avg_err, avg_err_spread, '.', 'Color', 'k');
title('Mean Absolute Error')
ylabel('(Lower is better)');
set(gca, 'XTick', 1:7);
set(gca, 'XTickLabel', {'1', ...
    'Ours', ...
    '2', ...
    '3', ...
    '4', ...
    '5', ...
    '6' ...
    });
set(gca, 'ylim', [0 0.65]);
set(gca, 'xlim', xrange);
set(gca, 'FontSize', 24);
box on

==> visualization_script/doc_v_machine.py <==
import numpy as np
import matplotlib.pyplot as plt

# data part
CORR = 0
MAE = 1
doc_mean = (0.872,0.378)
doc_std = (0.04, 0.048)
ours_mean = (0.87, 0.375)

# helper function

def autolabel(rects, ax, f=1.05):
    """
    Attach a text label above each bar displaying its height
    """
    for rect in rects:
        height = rect.get_height()
        ax.text(rect.get_x() + rect.get_width()/2., f*height,
                '%0.3f' % (height),
                ha='center', va='bottom')



# visualization parameters
width = 0.35
doc_color = '#36FF9F'
machine_color = '#B21600'

ind = np.arange(len(doc_mean))

fig, ax = plt.subplots()
ax2 = ax.twinx()

r1 = ax.bar(CORR + width, doc_mean[CORR], width, color=doc_color, yerr=doc_std[CORR])
r2 = ax.bar(CORR, ours_mean[CORR], width, color=machine_color)

r3 = ax2.bar(MAE + width, doc_mean[MAE], width, color=doc_color, yerr=doc_std[MAE])
r4 = ax2.bar(MAE, ours_mean[MAE], width, color=machine_color)

ax.set_ylim([0, 1])
ax2.set_ylim([0, 0.55])
ax.set_xticks(ind + width/2)
ax.legend((r2[0], r1[0]), ('Ours','Ataxia Specialists'))
ax.set_xticklabels(('Correlation (Higher is better)', 'Mean Absolute Error (Lower is Better)'))
autolabel(r1, ax)
autolabel(r2, ax)
autolabel(r3, ax2, 1.15)
autolabel(r4, ax2)

plt.show()


==> visualization_script/errorDist_all.m <==
clf
err = [0, 0.5, 1, 1.5];
count = [36 37 16 1];

bar(err, count);
xlabel('Absolute Error')
ylabel('Video Count')
set(gca, 'FontSize', 16)
set(gca, 'XTick', err)

==> visualization_script/gt_dist.m <==
rgt = [0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1.5, 1.5, 1.5, 1.5, 1.5, 1.5, 2, 2, 2, 2, 2.5, 2.5, 2.5, 2.5, 3, 3, 3, 3, 3, 4, 4, 1, 2, 3];
lgt = [0.5, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1.5, 1.5, 1.5, 1.5, 1.5, 1.5, 2, 2, 2.5, 2, 2, 2, 2, 2, 2.5, 3, 3, 3, 3, 3, 3, 3.5, 1.5, 1, 3];

binrange = -0.25:0.5:4.25;
rhist = histc(rgt, binrange);
lhist = histc(lgt, binrange);

rhist = rhist(1:end-1);
lhist = lhist(1:end-1);

lhist = lhist + rhist;

xtick = 0:0.5:4;
figure(1)
bar(xtick, lhist, 'FaceColor', [0.3 0.7 0.9])
hold on
% bar(xtick, rhist, 'r')
% hold off
% legend('Left', 'Right')

xlabel('Severity Rating')
ylabel('Video Count')
set(gca, 'FontSize', 24)
set(gca, 'XTick', xtick)
set(gca, 'xlim', [-0.5 4.5])


==> visualization_script/prediction_scatter_plot.m <==
figure
% mean 1.59
m = 1.59;
gt = [0.5, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1.5, 1.5, 1.5, 1.5, 1.5, 1.5, 2, 2, 2.5, 2, 2, 2, 2, 2, 2.5, 3, 3, 3, 3, 3, 3, 3.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1.5, 1.5, 1.5, 1.5, 1.5, 1.5, 2, 2, 2, 2, 2.5, 2.5, 2.5, 2.5, 3, 3, 3, 3, 3, 4, 4, 1.5, 1, 3, 1, 2, 3];
pred = [0.5, 0.5, 1.5, 1, 1, 1, 0.5, 1.5, 0.5, 1, 1, 1.5, 1, 1, 1, 1.5, 2, 1.5, 1, 1, 1.5, 2, 1.5, 1.5, 2, 1, 2, 2.5, 1.5, 1, 2, 2, 1.5, 2.5, 3, 2.5, 2.5, 2, 2, 2, 2.5, 2.5, 0.5, 1.5, 1, 1.5, 1, 0.5, 1, 1, 1, 1, 0.5, 1.5, 1.5, 0.5, 1, 2, 1, 2, 1, 1, 1, 1.5, 2, 1.5, 2, 1, 1, 2, 2, 1.5, 2, 2.5, 1.5, 2.5, 2.5, 3, 2.5, 2, 2, 2, 4.5, 4, 1.5, 2.5, 3, 1.5, 1, 2.5];
%pred = [0.498944935, 0.7309684928, 1.594394347, 0.9659548554, 0.751935223, 1.035059294, 0.2596181963, 1.275104212, 0.2935669158, 0.9543920758, 0.9567878009, 1.519873385, 0.9114441721, 1.008611183, 0.9887330227, 1.551396024, 1.787191777, 1.34587073, 0.9048361789, 1.22719748, 1.544952701, 1.762240215, 1.679542628, 1.382157231, 2.110601172, 0.8631295223, 1.817882105, 2.332368796, 1.617765014, 1.088333357, 1.924298292, 1.807752134, 1.335176131, 2.509962997, 3.086453049, 2.570033882, 2.613919023, 1.870818622, 2.227974994, 2.006181643, 2.708780194, 2.580851322, 0.6904619168, 1.705746058, 0.8603167539, 1.276581453, 1.039706202, 0.5767808903, 0.8840349432, 0.8344770975, 0.866213585, 0.9344085828, 0.4351754603, 1.467869678, 1.690226893, 0.3672389015, 0.8057059969, 1.800852631, 1.192079032, 1.948860122, 1.235669918, 0.9023731902, 0.9049381501, 1.283660877, 1.751936226, 1.643623174, 1.752986467, 1.046023079, 0.9301552537, 2.100162172, 1.766162568, 1.72118438, 1.786366032, 2.371562307, 1.519072519, 2.346120976, 2.734842878, 3.017439666, 2.256597132, 2.122431237, 1.777856822, 1.872617579, 4.58079746, 4.195277316, 1.559546794, 2.654717364, 2.885571862, 1.498865746, 1.126511603, 2.668372291];
%pred = pred + normrnd(0,0.02, size(pred));
% duplicated so mean is 2.16
gt =  [ 0.5  0.   0.5  0.5  0.5  0.5  0.5  1.   1.   1.   1.   1.   1.   1.   1. 1.   1.   1.   1.   1.   1.5  1.5  1.5  1.5  1.5  1.5  2.   2.   2.5  2. 2.   2.   2.   2.   2.5  3.   3.   3.   3.   3.   3.   3.5  0.5  0.5  0.5 0.5  0.5  0.5  0.5  0.5  0.5  0.5  0.5  1.   1.   1.   1.   2.   1.   1. 1.   1.   1.   1.5  1.5  1.5  1.5  1.5  1.5  2.   2.   2.   2.   2.5  2.5 2.5  2.5  3.   3.   3.   3.   3.   4.   4.   1.5  1.   3.   1.   2.   3. ] ; 
pred =  [ 0.5  0.5  1.5  1.   0.5  1.   0.5  1.   0.5  1.   1.   1.5  1.   1.   1. 1.5  1.5  1.   1.   1.   1.   1.5  1.5  1.5  2.   1.   1.5  2.   2.   1.5 2.   2.   1.5  2.5  2.5  2.5  3.   2.   2.5  2.   2.5  3.   1.   1.5  1. 1.   1.   0.5  1.   0.5  1.   1.   0.5  1.5  1.5  0.5  1.   2.   1.   1.5 1.5  1.   1.   1.5  1.5  2.   1.5  1.   1.   2.   1.5  1.5  2.   2.5  1.5 2.5  2.5  3.   2.   2.   2.   2.   4.   4.  1.5  2.5  3.   1.5  1.   3. ] ;

n_gt = zeros(1, 9);
error = zeros(1, 9);
for i = 1:length(gt)
    idx = gt(i) * 2 + 1;
    n_gt(idx) = n_gt(idx) + 1;
    error(idx) = error(idx) + abs(gt(i) - pred(i));
end
error = error ./ n_gt;
disp([n_gt' error'])
cc = corr([n_gt', error']);
c = cc(1,2);
gg = zeros(20);
for i = 1:length(gt)
   ii = gt(i) * 2 + 5;
   jj = pred(i) * 2 + 5; 
    gg(ii,jj) = gg(ii,jj) + 1;
end
factor = 120;
% factor = 200;
% gg = gg ./ (repmat(sum(gg, 2), [1,10]) +0.000001);
plot([0 4.5], [0 4.5], 'r')
hold on
for i = 1:size(gg, 1)
    for j = 1:size(gg, 1)
        if gg(i, j) > 0
            ii = (i - 5) / 2;
            jj = (j - 5) / 2;
            scatter(ii, jj, factor * (gg(i, j)) + 150, [0.3 0.7 0.9], 'filled');
            text(ii, jj, num2str(gg(i, j)), 'FontSize', 20, ...
                'HorizontalAlignment', 'center', 'FontWeight', 'bold', 'Color', 'k');
        end
    end
end
xlabel('Gold Standard')
ylabel('Prediction')
set(gca, 'FontSize', 24)
set(gca, 'XLim', [-0.0 4.5])
set(gca, 'YLim', [0 4.5])
set(gca, 'XTick', 0:0.5:4)
%title(sprintf('Mean %0.4g, Correlation %0.4g', m, c))

